Rule-Based Gillespie Simulation of Chemical Systems

The M{\O}D computational framework implements rule-based generative chemistries as explicit transformations of graphs representing chemical structural formulae. Here, we expand M{\O}D by a stochastic simulation module that simulates the time evolution of species concentrations using Gillespie's well-known stochastic simulation algorithm (SSA). This module distinguishes itself among competing implementations of rule-based stochastic simulation engines by its flexible network expansion mechanism and its functionality for defining custom reaction rate functions. It enables direct sampling from actual reactions instead of rules. We present methodology and implementation details followed by examples which demonstrate the capabilities of the stochastic simulation engine.

==> figures/dpo/gen.py <==
r = Rule.fromGMLString("""rule [
	ruleID "Aldol Addition H <-"	
	left [
		edge [ source 1 target 2 label "-" ]
		edge [ source 2 target 3 label "=" ]
		edge [ source 5 target 6 label "-" ]

		edge [ source 4 target 5 label "-" ]
		edge [ source 6 target 1 label "-" ]
	]
	context [
		node [ id 1 label "C" ]
		node [ id 2 label "C" ]
		node [ id 3 label "O" ]
		node [ id 4 label "H" ]
		node [ id 5 label "O" ]
		node [ id 6 label "C" ]
		node [ id 7 label "H" ]
		edge [ source 7 target 6 label "-" ]
		node [ id 8 label "H" ]
		edge [ source 1 target 8 label "-" ]
	]
	right [
		edge [ source 1 target 2 label "=" ]
		edge [ source 2 target 3 label "-" ]
		edge [ source 3 target 4 label "-" ]
		edge [ source 5 target 6 label "=" ]
	]	
]""")
g = Graph.fromSMILES("O=CC(O)CO")
dg = DG()
es = dg.build().apply([g], r)
e = es[0]
e.print()


==> figures/rulesAtrazine/gen.py <==
post.disableCompileSummary()

r1 = Rule.fromDFS("[H][C]1([H])([H])[C]2([H])([H])[N]3([H]4)>>[H]4[N]3[H]")
r1.name = "Reductive de-ethylation"  # (CCNH -> NH2)"
r2 = Rule.fromDFS("[H][C]1([H])([H])[C]2([C]3([H])([H])[H])([H])[N]4([H]5)>>[H]5[N]4[H]")
r2.name = "Reductive de-isopropylation"  # (CC(C)NH -> NH2)"
r3 =  Rule.fromDFS("[Cl]1[C]2>>[C]2[O]3[H]")
r3.name = "Halogen hydrolysis"  # (Cl-C -> HO-C)"
r4 =  Rule.fromDFS("[H][N]1([H])[C]2>>[C]2[O]3[H]")
r4.name = "Primary amine hydrolysis"  # (C-NH2 -> C-OH)"


inc = open("inc.tex", "w")
path = "figures/rulesAtrazine/"
inc.write(R"""
% !TEX root = ../../journal.tex
""")

p = GraphPrinter()
p.setReactionDefault()
for r in inputRules:
	f, _ = r.print(p)
	inc.write("\\subcaptionbox{$r_%s$: %s}[0.45\\textwidth]{\n\\preRuleContent\n" % (r.id, r.name))
	fPath = path + f + "_{}.pdf"
	inc.write("\t\\dpoRule[scale=\\ruleScale]{%s}{%s}{%s}\n" % (
		fPath.format("L"),
		fPath.format("K"),
		fPath.format("R")))
	inc.write("}\n")


==> figures/rulesDepsipep/gen.py <==
post.disableCompileSummary()

# add term constraint to rule defined via DFS
def addConstraints(rule, conString):
    gmlstr = rule.getGMLString()
    return Rule.fromGMLString(gmlstr[:-1] + conString + gmlstr[-1])

r1f = Rule.fromDFS("[*]1[C]2(=[O]3)[O]4[H]5.[H]11[O]10[C]6([*]7)([*]8)[*]9"
                  +">>"
                  "[*]1[C]2(=[O]3)[O]10[C]6([*]7)([*]8)[*]9.[H]11[O]4[H]5",
                  name="r1f: estrification")
r1b = Rule.fromDFS("[*]1[C]2(=[O]3)[O]4[H]5.[H]11[O]10[C]6([*]7)([*]8)[*]9"
                  +">>"
                  "[*]1[C]2(=[O]3)[O]10[C]6([*]7)([*]8)[*]9.[H]11[O]4[H]5",
                  invert=True, name="r1b: sopification")
#===
r2A = Rule.fromDFS("[*]0[C]1(=[O]2)[O]3[C]4.[H]5[N]6([H]7)[*]8"
                  +">>"
                  "[*]0[C]1(=[O]2)[N]6([H]7)[*]8.[H]5[O]3[C]4",
                  name="r2A: amide via substitution")
#===
r2B = Rule.fromDFS("[*]0[C]1(=[O]2)[O]3[H]4.[H]5[N]6([H]7)[*]8"
                  +">>"
                  "[*]0[C]1(=[O]2)[N]6([H]7)[*]8.[H]5[O]3[H]4",
                  name="r2B: amide direct")
#===
r3f = Rule.fromDFS("[*]0[C]1(=[O]2)[N]3([H]4)[*]5.[H]6[O]7[H]8"
                  +">>"
                  "[*]0[C]1(=[O]2)[O]7[H]8.[H]6[N]3([H]4)[*]5", "r3f: amide hydrolysis")


inc = open("inc.tex", "w")
inc.write(R"""
% !TEX root = ../../journal.tex
""")
path = "figures/rulesDepsipep/"

p = GraphPrinter()
p.setReactionDefault()
config.graph.printVariablesAsMath = True
for r in inputRules:
	f, _ = r.print(p)
	caption = r.name
	inc.write("\n\\subcaptionbox{%s}{\n\\preRuleContent\n" % caption)
	fPath = path + f + "_{}.pdf"
	inc.write("\t\\dpoRule[scale=\\ruleScale]{%s}{%s}{%s}\n" % (
		fPath.format("L"),
		fPath.format("K"),
		fPath.format("R")))
	inc.write("}\n")

